Comment on arXiv:1105.6334 "Optical nonlinearity in Ar and N$_2$ near the ionization threshold"

In a recent publication [Phys. Rev. Lett. 107, 103901 (2011)], Wahlstrand et al. reported to observe no indications for the appearance of the higher-order Kerr effect in a parameter regime that was previously found to display this phenomenon [Opt. Express 17, 13429 (2009)]. Here we show that careful analysis of the original experimental data of Wahlstrand et al. reveals a 22% saturation, i.e., direct proof for the appearance of the higher-order Kerr effect. In the light of these findings, the validity of Wahlstrand et al.'s main conclusions appears highly questionable.

==> anc/Kerr120para.dat <==
% Kerr response at 120 TW/cm^2 as extracted from arXiv:1105.6334.
% This data set relates to the dotted line in Fig. 2(c) in arXiv:1105.6334.
% This data was measured for parallel polarization of pump and probe.
% Data was separated into Kerr and plasma response using the procedure
% described in the main document of this submission.
%
% Data format: left column: delay in fs, right column: nonlinear phase in radian
%
%
-339.26642381610344	-0.0004548464486150705
-334.97048109534	-0.0001226674193159638
-330.67453837457623	0.0004505042390821057
-326.37859565381245	0.000997622640281054
-322.0826529330487	0.001414474755479539
-317.7867102122849	0.0016163874987784876
-313.4907674915211	0.0015642809843790517
-309.19482477075735	0.001245128583680144
-304.89888204999386	0.0007761699540808353
-300.59540258761467	0.00024207818148230809
-296.2994598668509	-0.000187800562315793
-292.0035171460871	-0.00041576656281577806
-287.7075744253236	-0.00033109347691603896
-283.44177867102144	-0.000024967704816164504
-279.14583595025766	0.00032023795308278036
-274.8498932294939	0.00046678752483228503
-270.5539505087301	0.0002257948957329614
-266.25800778796633	-0.00040273993421566234
-261.96206506720256	-0.0011485144215631904
-257.65858560482366	-0.0016142163940124632
-253.36264288405988	-0.0015230299938126801
-249.0667001632961	-0.0008423886494643984
-244.77075744253233	0.000053192066783502856
-240.47481472176855	0.0007110368110813114
-236.1788720010051	0.0007761699540808353
-231.88292928024134	0.00029418469588252116
-227.58698655947757	-0.00041576656281577806
-223.2910438387138	-0.0008814685352639129
-219.02524808441157	-0.0008000521065142374
-214.7293053636478	-0.00022688044811589037
-210.42582590126887	0.00046678752483228503
-206.1298831805051	0.0007891965826809788
-201.8339404597413	0.000479814153432373
-197.53799773897754	-0.00029201359111566405
-193.2420550182138	-0.0010540713642133992
-188.94611229745001	-0.0013341438791127924
-184.65016957668655	-0.0009759115926137596
-180.35422685592278	-0.0001747739337164822
-176.06582087677447	0.0006687002681309284
-171.7698781560107	0.0012288452979299647
-167.47393543524694	0.0014275013840796824
-163.20060293932926	0.0014014481268794232
-158.90466021856548	0.001375394869679164
-154.6087174978017	0.001414474755479539
-150.31277477703824	0.0014698379270292605
-146.01683205627447	0.001453554641279109
-141.7208893355107	0.001375394869679164
-137.42494661474691	0.001375394869679164
-133.12900389398314	0.0015870775844293028
-128.8330611732194	0.0020006730424777797
-124.52958171084046	0.0024566050434758624
-120.23363899007666	0.002697597672576213
-115.93769626931294	0.0025738447008761267
-111.64175354854913	0.0021113993855777224
-107.37595779424692	0.0015252010985787046
-103.08001507348345	0.0010269325546302388
-98.7840723527197	0.0008022232112810945
-94.48812963195593	0.0008152498398812102
-90.19218691119215	0.0008934096114808499
-85.89624419042838	0.0008022232112810945
-81.6003014696646	0.0003756011246324742
-77.30435874890082	-0.00025293370531614956
-73.00841602813739	-0.0008000521065142374
-68.71247330737356	-0.0009498583354143053
-64.41653058660984	-0.0005981393632139608
-60.113051124230594	0.00017368838172017808
-55.8171084034671	0.0013493417059993547
-51.52116568270338	0.0031144562927367574
-47.22522296193961	0.005876128393724911
-42.95942720763736	0.009937343209265908
-38.66348448687364	0.015132131579047803
-34.36754176610981	0.02083889970775246
-30.07159904534609	0.026361356612314313
-25.775656324582258	0.031508145148838415
-21.472176862203355	0.03717537241107285
-17.17623414143958	0.04496577910544596
-12.880291420675803	0.0577406686894438
-8.584348699912027	0.07537291890912544
-4.2884059791485925	0.09854622205562388
0.	0.1226294687992247
4.295942720763492	0.1420551601842251
8.561738475065738	0.15151453075374
12.857681195829457	0.14935082523727916
17.15362391659329	0.13943013862209003
21.44956663735701	0.12397210454900293
25.74550935812084	0.10534666817033321
30.048988820499687	0.08547540769505807
34.34493154126352	0.06597457094479073
38.64087426202724	0.048170436811331444
42.93681698279107	0.03306606620244292
47.23275970355485	0.021218352743544458
51.52870242431857	0.012682659606190472
55.82464514508206	0.007071460347830738
60.12058786584578	0.003746455419837355
64.41653058660961	0.0019423041281213596
68.6823263409118	0.0010109316998433981
72.97826906167558	0.000437802063592424
77.28174852405482	-0.00007346684511566615
81.57769124481825	-0.0006726812551735711
85.87363396558209	-0.0013696058852717269
90.1695766863458	-0.0021023484912508217
94.46551940710964	-0.002825326378548855
98.76146212787336	-0.003437577922747327
103.05740484863713	-0.003945616438145873
107.35334756940063	-0.004349441924744547
111.64929029016434	-0.004668594325443344
115.94523301092818	-0.004922613583142645
120.24871247330736	-0.005121269669292335
124.54465519407086	-0.005254792612441557
128.80291420675792	-0.005352492326941551
133.10639366913682	-0.005401342184191867
137.4023363899006	-0.005456705355741449
141.69827911066437	-0.005495785241540714
145.9942218314282	-0.005469731984341565
150.29016455219192	-0.005352492326941551
154.58610727295564	-0.005091959754942206
158.88204999371914	-0.004720700839842891
163.1779927144829	-0.0042940787531949645
167.4739354352467	-0.003906536552345498
171.76987815601046	-0.003600410780246817
176.06582087677424	-0.003398498036947091
180.33161663107643	-0.0032486918080476893
184.62755935184026	-0.0031053988934483592
188.92350207260375	-0.002916512778748749
193.21944479336747	-0.0027015734068487687
197.5153875141312	-0.0025061739778500305
201.81133023489502	-0.002343341120350541
206.10727295565874	-0.0021837649200002543
210.40321567642258	-0.0019818521767013056
214.6991583971863	-0.0016887530332016579
218.9951011179498	-0.0013272640895525892
223.2910438387135	-0.0009950850602535102
227.5945233010928	-0.0007964289741049027
231.89046602185653	-0.0007964289741049027
236.18640874262002	-0.0009690318030543613
240.48235146338374	-0.0012100244321533796
244.74814721768604	-0.0013923972325531955
249.04408993844976	-0.0014900969470530503
253.3400326592136	-0.0015812833472517232
257.6359753799773	-0.0018353026049511625
261.93191810074114	-0.0023303144917503973
266.22786082150486	-0.003066319007648012
270.5313402838838	-0.003880483295145405
274.82728300464754	-0.004557867982343401
279.12322572541126	-0.004961693468942992
283.4191684461751	-0.005039853240542659
287.7151111669389	-0.0048672504115932005
292.01105388770196	-0.004531814725144086
296.30699660846545	-0.004053086124094864
300.60293932922895	-0.0034115246655472067
304.8687350835327	-0.0025973603780498136
309.1646778042959	-0.001714806290401917
313.46062052505926	-0.000887615374304658
317.75656324582275	-0.00027210717295617776
322.0600427082015	0.000060071856342901186
326.355985428967	0.00014148828509257666

==> anc/Kerr120perp.dat <==
% Kerr response at 120 TW/cm^2 as extracted from arXiv:1105.6334.
% This data set relates to the dotted line in Fig. 2(d) in arXiv:1105.6334.
% This data was measured for perpendicular polarization of pump and probe.
% Data was separated into Kerr and plasma response using the procedure
% described in the main document of this submission.
%
% Data format: left column: delay in fs, right column: nonlinear phase in radian
%
%
-339.26642381610344	0.004700441819819906
-334.98213288285876	0.0033261325025237543
-330.6907251872662	0.002443578414876829
-326.3708504422849	0.0021374526427771767
-322.07944274669234	0.0021244260141770333
-317.7951518134474	0.002029982956827242
-313.49662735550737	0.0016684940131789783
-309.20521965991475	0.0010562424689805339
-304.9209287266698	0.00035931783888235036
-300.6295210310772	-0.0002138538195160522
-296.33099657313693	-0.0004939263344154454
-292.0182385905013	-0.00033109347691603896
-287.726830894911	0.0000922719525827953
-283.4354231993184	0.00040165438183245583
-279.15113226607343	0.00024207818148230809
-274.85260780813314	-0.00046787307721518623
-270.5612001125406	-0.0014676668222621536
-266.2769091792959	-0.0024707172244599895
-261.9570344343126	-0.0032327749975579467
-257.66562673872	-0.003620317198406192
-253.36710228078175	-0.0036463704556064236
-249.08281134753682	-0.0034053778265074053
-244.7914036519445	-0.0031383319402078502
-240.49999595635188	-0.003043888882858059
-236.21570502310692	-0.0031904384546075637
-231.91718056516663	-0.0034574843409068134
-227.59730582018335	-0.003711503598606253
-223.31301488693867	-0.003926442970506067
-219.02160719134605	-0.004180462228204451
-214.73019949575553	-0.004581031057653867
-210.4316750378152	-0.005167229344652108
-206.14738410457028	-0.005886950574799654
-201.85597640897768	-0.006639238376448364
-197.571685475733	-0.0072124100348464615
-193.27316101779275	-0.00749248254974505
-188.95328627280944	-0.007388269520945956
-184.6618785772168	-0.006919310891346703
-180.37758764397392	-0.006264722804198902
-176.0861799483816	-0.005580824802700862
-171.78765549044132	-0.005076042944452297
-167.50336455719636	-0.004795970429552904
-163.21195686160374	-0.004782943800952816
-158.89208211662046	-0.004955546629902247
-154.6077911833758	-0.00523561914480164
-150.30926672543552	-0.005515691659701311
-146.0178590298429	-0.005691551145800805
-141.72645133425235	-0.005665497888600546
-137.44216040100738	-0.005398452002301296
-133.15075270541507	-0.005020679772902881
-128.85934500982245	-0.0047275806294030664
-124.53947026483914	-0.0047145540008029785
-120.24806256924654	-0.005033706401502996
-115.95665487365392	-0.005515691659701311
-111.67236394040899	-0.005919517146299985
-107.37383948246898	-0.006088863318099408
-103.08243178687843	-0.006049783432299866
-98.79814085363347	-0.005984650289299509
-94.50673315804084	-0.0059976769178996525
-90.18685841305759	-0.006088863318099408
-85.88833395511756	-0.006170279746849111
-81.60404302187266	-0.0061409698324998985
-77.31263532628003	-0.0059976769178996525
-73.02834439303507	-0.005743657660200213
-68.72981993509683	-0.005369142087951834
-64.43841223950449	-0.0048252803439013895
-60.11853749452126	-0.004076249198885831
-55.8342465612763	-0.0030862253008368695
-51.54283886568368	-0.0018812535964713279
-47.24431440774339	-0.00040269536065592034
-42.96002347449871	0.001307268926726161
-38.66861577890609	0.003151100003765735
-34.37720808331346	0.004823244692704521
-30.092917150070548	0.005954376965471763
-25.794392692130316	0.006369754733190945
-21.474517947147262	0.006522393685690672
-17.183110251554638	0.00739925736016942
-12.898819318309734	0.012014310798374384
-8.607411622717109	0.020446520899833988
-4.316003927124484	0.03517853834072635
-0.024596231531859303	0.0526235974403571
4.266811464060424	0.06789177748157088
8.586686209041716	0.07581195909331362
12.87097714228662	0.07449644930299738
17.16950160022685	0.06889315806254098
21.460909295819476	0.06074978385973699
25.745200229064153	0.05160546053846134
30.036607924656778	0.04224046913988855
34.33513238259707	0.033200027372527696
38.61942331584203	0.024905335716024532
42.939298060823205	0.017799316936453646
47.2307057564156	0.012139253849590512
51.52211345200823	0.008022846251825672
55.80640438525313	0.0053003089545955034
60.10492884319342	0.003698089929077039
64.38921977643838	0.002815585064143755
68.680627472031	0.0023108457862446585
72.97203516762335	0.00195918312716159
77.29902667495219	0.001627039472665015
81.5833176081972	0.001294874481202371
85.87472530378983	0.0009561821393935938
90.1661329993824	0.0006500634071160971
94.45042393262707	0.00035696426926626335
98.74894839056765	0.00007689175436674522
103.04035608615993	-0.00021620738913197268
107.36023083114299	-0.000548386418430899
111.64452176438584	-0.0008577688476805595
115.93592945997881	-0.0010955048196296946
120.23445391791876	-0.0011932045341296604
124.51874485116343	-0.001121558076829926
128.81015254675629	-0.0009522119050305033
133.09444348000096	-0.0007372725331305091
137.38585117559387	-0.0005907229613811571
141.68437563353393	-0.0005353597898317131
146.0042503785175	-0.0005646697041810367
150.2885413117598	-0.0006330595043306103
154.5799490073527	-0.0006851660187311009
158.87135670294504	-0.0007112192759313463
163.1627643985379	-0.0007502991617306387
167.45417209413017	-0.0008414855619304079
171.74557978972257	-0.0010433983052302864
176.02987072296781	-0.001323470820128722
180.34974546795075	-0.0016198266207784057
184.64826992589138	-0.001886872507077808
188.9325608591343	-0.0020725019646264525
193.22396855472658	-0.0022190515363767482
197.51537625031887	-0.00237862773672623
201.8139007082595	-0.002580540480025012
206.09819164150412	-0.002860612994924544
210.41806638648774	-0.0031667387670241826
214.70947408208002	-0.0034630945676729086
218.99376501532475	-0.003730140453972311
223.29228947326288	-0.003928796540122015
227.58369716885585	-0.004117682654820695
231.86798810210047	-0.004247948940820839
236.15939579769343	-0.00431959539812056
240.45080349328572	-0.004260975569420955
244.742211188878	-0.0040883727404714965
249.06208593386162	-0.0038343534827722098
253.3534936294539	-0.003635697396622367
257.6377845626992	-0.0036226707680222514
261.9291922582892	-0.003889716654321654
266.22771671622985	-0.004410781798320343
270.519124411822	-0.005062113228318232
274.8034153450673	-0.005638541543866352
279.0948230406597	-0.006013057116115675
283.41469778564266	-0.006104243516315472
287.7061054812355	-0.0060260837447158044
291.9975131768278	-0.005895817458715674
296.28892087242076	-0.005840454287166091
300.5732118056637	-0.005879534172966452
304.87173626360374	-0.005960950601716142
309.163143959196	-0.006000030487515573
317.76730963742426	-0.006000030487515573
322.0587173330171	-0.006042367030465956
326.35724179095706	-0.006146580059264911

==> anc/Kerr15para.dat <==
% Kerr response at 15 TW/cm^2 as extracted from arXiv:1105.6334.
% This data set relates to the solid line in Fig. 2(c) in arXiv:1105.6334.
% This data was measured for parallel polarization of pump and probe.
% Data was separated into Kerr and plasma response using the procedure
% described in the main document of this submission.
%
% Data format: left column: delay in fs, right column: nonlinear phase in radian
%
%
-339.26642381610344	0.003982658300676093
-334.97048109534	0.004959655445672865
-330.67453837457623	0.004881495674074253
-326.37859565381245	0.003891471900476311
-322.0826529330487	0.0026474288691802892
-317.7867102122849	0.0018886277532326177
-313.4907674915211	0.0018886277532326177
-309.19482477075735	0.0023152498398812103
-304.89888204999386	0.0024911093259809823
-300.59540258761467	0.0018593178388823504
-296.2994598668509	0.0005371150359863562
-292.0035171460871	-0.0008762741671101428
-287.7075744253236	-0.0016643851974073045
-283.44177867102144	-0.0014233925683080086
-279.14583595025766	-0.0002900758801119576
-274.8498932294939	0.0011949597802841925
-270.5539505087301	0.0023282764684813538
-266.25800778796633	0.0026995353835796974
-261.96206506720256	0.0023152498398812103
-257.65858560482366	0.0016346084955331784
-253.36264288405988	0.0011949597802841925
-249.0667001632961	0.001260092923283994
-244.77075744253233	0.00169974163853273
-240.47481472176855	0.002035177324981817
-236.1788720010051	0.0019016543818324559
-231.88292928024134	0.0012731195518841097
-227.58698655947757	0.0004589552643856341
-223.2910438387138	-0.00013049967976261475
-219.02524808441157	-0.00023471270856143108
-214.7293053636478	0.00007141306353713886
-210.42582590126887	0.0005631682931855606
-206.1298831805051	0.0010060736655845546
-201.8339404597413	0.0012470662946838505
-197.53799773897754	0.001260092923283994
-193.2420550182138	0.0010972600657843377
-188.94611229745001	0.0008171875508849445
-184.65016957668655	0.00044592863578660083
-180.35422685592278	0.000045359806337157225
-176.06582087677447	-0.00034543905166137387
-171.7698781560107	-0.0006124849379609289
-167.47393543524694	-0.0006483081666101855
-163.20060293932926	-0.0004105721946611753
-158.90466021856548	0.000045359806337157225
-154.6087174978017	0.0004850085215858933
-150.31277477703824	0.0006869212648856191
-146.01683205627447	0.0005240884073862404
-141.7208893355107	0.0001365462065369403
-137.42494661474691	-0.00019888947991214675
-133.12900389398314	-0.0002216860799612876
-128.8330611732194	0.00003233317773784642
-124.52958171084046	0.00029612240688733785
-120.23363899007666	0.0003124056926364347
-115.93769626931294	-0.00001000336521253661
-111.64175354854913	-0.00047896199481073506
-107.37595779424692	-0.0008111410241095364
-103.08001507348345	-0.0008893007957102863
-98.7840723527197	-0.0007720611383102718
-94.48812963195593	-0.0006743614238104169
-90.19218691119215	-0.0007199546239108636
-85.89624419042838	-0.0007981143955105032
-81.6003014696646	-0.0007720611383102718
-77.30435874890082	-0.0005571217664112073
-73.00841602813739	-0.0002216860799612876
-68.71247330737356	0.00011049294933751378
-64.41653058660984	0.0003905654642361021
-60.113051124230594	0.0007129745220858783
-55.8171084034671	0.0012177563803344158
-51.52116568270338	0.0018886277532326177
-47.22522296193961	0.002569269097580622
-42.95942720763736	0.0030642809843790518
-38.66348448687364	0.0033671500993276136
-34.36754176610981	0.003715612414376844
-30.07159904534609	0.004425563673075143
-25.775656324582258	0.005708686590171512
-21.472176862203355	0.007457511479716348
-17.17623414143958	0.0093952224839616
-12.880291420675803	0.011170100630705336
-8.584348699912027	0.012586746490951898
-4.2884059791485925	0.013534433721599485
0.	0.013987109065448587
4.295942720763492	0.013882896036648688
8.561738475065738	0.013120838263550703
12.857681195829457	0.011674882488954956
17.15362391659329	0.00967529499885991
21.44956663735701	0.00741517493676677
25.74550935812084	0.005308117760722873
30.048988820499687	0.0036244260141770333
34.34493154126352	0.0025139059260300954
38.64087426202724	0.0019505042390821057
42.93681698279107	0.0017681314386822898
47.23275970355485	0.0018072113244826647
51.52870242431857	0.001979814153432373
55.82464514508206	0.002181726896731044
60.12058786584578	0.002367356354280896
64.41653058660961	0.0024911093259809823
68.6823263409118	0.002497622640281054
72.97826906167558	0.0024064362400809934
77.28174852405482	0.002230576753981499
81.57769124481825	0.0020091240677815856
85.87363396558209	0.0017681314386822898
90.1695766863458	0.0015401654381833872
94.46551940710964	0.0012991728090840913
98.76146212787336	0.0010451535513849295
103.05740484863713	0.0007520544078854206
107.35334756940063	0.0004329020071864851
111.64929029016434	0.00011049294933751378
115.94523301092818	-0.00016957956556187944
120.24871247330736	-0.00038126228031174067
124.54465519407086	-0.0005017585948609861
128.80291420675792	-0.0005017585948609861
133.10639366913682	-0.0004235988232610412
137.4023363899006	-0.0002770492515118141
141.69827911066437	-0.00008816313681220397
145.9942218314282	0.00007141306353713886
150.29016455219192	0.00021796263528661578
154.58610727295564	0.00032543232123655045
158.88204999371914	0.0004035920928362178
163.1779927144829	0.00047198189298577756
167.4739354352467	0.0005240884073862404
171.76987815601046	0.000592478207535828
176.06582087677424	0.0006999478934857626
180.33161663107643	0.0008562674366853194
184.62755935184026	0.0010451535513849295
188.92350207260375	0.0012307830089337266
193.21944479336747	0.0013545359806337851
197.5153875141312	0.0013415093520336694
201.81133023489502	0.0011949597802841925
206.10727295565874	0.0009669937797842075
210.40321567642258	0.0007520544078854206
214.6991583971863	0.0006055048361359437
218.9951011179498	0.0005240884073862404
223.2910438387135	0.0004589552643856341
227.5945233010928	0.00029612240688733785
231.89046602185653	0.000045359806337157225
236.18640874262002	-0.0002509959943115549
240.48235146338374	-0.00046593536621142425
244.74814721768604	-0.0005310685092112534
249.04408993844976	-0.0004235988232610412
253.3400326592136	-0.0002216860799612876
257.6359753799773	-0.00001000336521253661
261.93191810074114	0.0001365462065369403
266.22786082150486	0.00023098926388675925
270.5313402838838	0.00032543232123655045
274.82728300464754	0.00047198189298577756
279.12322572541126	0.0006478413790855218
283.4191684461751	0.0007650810364855363
287.7151111669389	0.0007520544078854206
292.01105388770196	0.0005761949217856486
296.30699660846545	0.00032543232123655045
300.60293932922895	0.00008118303498724647
304.8687350835327	-0.000023029993812680085
309.1646778042959	3.0232633875791094e-6
313.46062052505926	0.00011049294933751378
317.75656324582275	0.00021796263528661578
322.0600427082015	0.00025704252108696294
326.355985428967	0.0001919093780874668

==> anc/Kerr15perp.dat <==
% Kerr response at 15 TW/cm^2 as extracted from arXiv:1105.6334.
% This data set relates to the solid line in Fig. 2(d) in arXiv:1105.6334.
% This data was measured for perpendicular polarization of pump and probe.
% Data was separated into Kerr and plasma response using the procedure
% described in the main document of this submission.
%
% Data format: left column: delay in fs, right column: nonlinear phase in radian
%
%
-339.26642381610344	0.00680527361347807
-334.98213288285876	0.007013699671077868
-330.6907251872662	0.006212562012179813
-326.3708504422849	0.004760092923283994
-322.07944274669234	0.0033695003202373853
-317.7951518134474	0.00267583234729032
-313.49662735550737	0.0028516918333898146
-309.20521965991475	0.003503023263387579
-304.9209287266698	0.0040240884073862405
-300.6295210310772	0.003998035150186009
-296.33099657313693	0.0035323331777378465
-292.0182385905013	0.0031057110910889486
-287.726830894911	0.003249004005688445
-283.4354231993184	0.004063168293185561
-279.15113226607343	0.005242078181482308
-274.85260780813314	0.006147428869180289
-270.5612001125406	0.006258155212279177
-266.2769091792959	0.005492840782032489
-261.9570344343126	0.004239027779285333
-257.66562673872	0.003131764348288403
-253.36710228078175	0.0026367524614899452
-249.08281134753682	0.0028126119475894674
-244.7914036519445	0.0033304204344381206
-240.49999595635188	0.0037700691496871065
-236.21570502310692	0.0038612555498868896
-231.91718056516663	0.003610492949337514
-227.59730582018335	0.003265287291438569
-223.31301488693867	0.003063374548138843
-219.02160719134605	0.003021038005189265
-214.73019949575553	0.0029559048621889085
-210.4316750378152	0.0026237258328898573
-206.14738410457028	0.001969137745742057
-201.85597640897768	0.0012201066012441876
-197.571685475733	0.0007511479716451842
-193.27316101779275	0.0007511479716451842
-188.95328627280944	0.0010996102866941372
-184.6618785772168	0.001500179116143886
-180.37758764397392	0.0016597553164921187
-176.0861799483816	0.0015132057447429193
-171.78765549044132	0.0012070799726440718
-167.50336455719636	0.0010084238864943819
-163.21195686160374	0.0010865836580940215
-158.89208211662046	0.001379682801593808
-154.6077911833758	0.0015815955448935616
-150.30926672543552	0.001435045973143252
-146.0178590298429	0.0008716442861952623
-141.72645133425235	0.00016169302749693536
-137.44216040100738	-0.00028772565920132543
-133.15075270541507	-0.00020956588760143603
-128.85934500982245	0.00029847262779688754
-124.53947026483914	0.0008586176575951189
-120.24806256924654	0.0010181938579444617
-115.95665487365392	0.0006436782856960822
-111.67236394040899	-0.000033706401502996315
-107.37383948246898	-0.0005808248027008621
-103.08243178687843	-0.00065247126000043
-98.79814085363347	-0.00020956588760143603
-94.50673315804084	0.0003766323993968047
-90.18685841305759	0.0007153247429956778
-85.88833395511756	0.0005915717712955638
-81.60404302187266	0.0001388964274467398
-77.31263532628003	-0.0002486457734017832
-73.02834439303507	-0.000264929059151907
-68.72981993509683	0.00009655988449716168
-64.43841223950449	0.0005785451426954758
-60.11853749452126	0.000910724171994527
-55.8342465612763	0.0009953972578953208
-51.54283886568368	0.0010084238864943819
-47.24431440774339	0.0012070799726440718
-42.96002347449871	0.0016467286878930855
-38.66861577890609	0.002154767203291631
-34.37720808331346	0.0024608929753904786
-30.092917150070548	0.0024608929753904786
-25.794392692130316	0.0023273700322410896
-21.474517947147262	0.002343653317991269
-17.183110251554638	0.002701885604489497
-12.898819318309734	0.003385783605987537
-8.607411622717109	0.004105504836135944
-4.316003927124484	0.0046395966087347485
-0.024596231531859303	0.004890359209284124
4.266811464060424	0.00496200566658372
8.586686209041716	0.00496200566658372
12.87097714228662	0.004890359209284124
17.16950160022685	0.004623313322984597
21.460909295819476	0.004063168293185561
25.745200229064153	0.0031838708626888935
30.036607924656778	0.002167793831890692
34.33513238259707	0.001233133229844331
38.61942331584203	0.0005394652568961556
42.939298060823205	0.00011284317024731327
47.2307057564156	-0.0001281494588517328
51.52211345200823	-0.0002486457734017832
55.80640438525313	-0.0002746990306020146
60.10492884319342	-0.00019653925900129255
64.38921977643838	0.00004445337009775351
68.680627472031	0.0003375525135964298
72.97203516762335	0.0005785451426954758
77.29902667495219	0.0006567049142951155
81.5833176081972	0.0005264386282960677
85.87472530378983	0.0002593927419967902
90.1661329993824	-7.653144302764876e-6
94.45042393262707	-0.00015420271605196424
98.74894839056765	-0.00015420271605196424
103.04035608615993	-0.00007604294445229687
107.36023083114299	5.373484297378599e-6
111.64452176438584	0.000018400112897494318
115.93592945997881	-0.00006301631585218116
120.23445391791876	-0.00018351263040223154
124.51874485116343	-0.00028772565920132543
128.81015254675629	-0.00033006220215145866
133.09444348000096	-0.00028772565920132543
137.38585117559387	-0.0001672293446521077
141.68437563353393	-7.653144302764876e-6
146.0042503785175	0.0001519230560468555
150.2885413117598	0.00029847262779688754
154.5799490073527	0.0003929156851469563
158.87135670294504	0.00045479217099647206
163.1627643985379	0.0005003853710958085
167.45417209413017	0.0005524918854962991
171.74557978972257	0.0006567049142951155
176.02987072296781	0.0008455910289950032
180.34974546795075	0.0010996102866941372
184.64826992589138	0.001435045973143252
188.9325608591343	0.001780251631042169
193.22396855472658	0.002154767203291631
197.51537625031887	0.00254556606129019
201.8139007082595	0.0029559048621889085
206.09819164150412	0.003385783605987537
210.41806638648774	0.003812405692636435
214.70947408208002	0.004186921264885619
218.99376501532475	0.004427913893984943
223.29228947326288	0.004493047036984467
227.58369716885585	0.0043562674366853195
231.86798810210047	0.004092478207535828
236.15939579769343	0.003812405692636435
240.45080349328572	0.003610492949337514
244.742211188878	0.003558386434937273
249.06208593386162	0.0036365462065369404
253.3534936294539	0.0038254323212365505
257.6377845626992	0.0040110617787861525
261.9291922582892	0.004157611350535602
266.22771671622985	0.004265081036485536
270.519124411822	0.0043562674366853195
274.8034153450673	0.0044669937797842075
279.0948230406597	0.004571206808584106
283.41469778564266	0.004681933151684077
287.7061054812355	0.004717756380334416
291.9975131768278	0.004694959780284193
296.28892087242076	0.0046395966087347485
300.5732118056637	0.004584233437184222
304.87173626360374	0.004597260065784338
309.163143959196	0.0046395966087347485
313.48301870417964	0.004707986408884336
317.76730963742426	0.00477311955188411
322.0587173330171	0.004890359209284124
326.35724179095706	0.005108555238332947

==> anc/Kerr180para.dat <==
% Kerr response at 180 TW/cm^2 as extracted from arXiv:1105.6334.
% This data set relates to the dashed line in Fig. 2(c) in arXiv:1105.6334.
% This data was measured for parallel polarization of pump and probe.
% Data was separated into Kerr and plasma response using the procedure
% described in the main document of this submission.
%
% Data format: left column: delay in fs, right column: nonlinear phase in radian
%
%
-339.26642381610344	0.005837015165167103
-334.97048109534	0.0057849086507666125
-330.67453837457623	0.005153117163669063
-326.37859565381245	0.0039937472182716705
-322.0826529330487	0.002511968215026361
-317.7867102122849	0.0011474288691802892
-313.4907674915211	0.00043747761048198996
-309.19482477075735	0.0006133370965814844
-304.89888204999386	0.001375394869679164
-300.59540258761467	0.0021244260141770333
-296.2994598668509	0.00241752515767657
-292.0035171460871	0.0020983727569776067
-287.7075744253236	0.0013232883552797559
-283.44177867102144	0.0003462912102822069
-279.14583595025766	-0.0005623161345649774
-274.8498932294939	-0.001216904221712778
-270.5539505087301	-0.0016304996797626148
-266.25800778796633	-0.001978961994810735
-261.96206506720256	-0.0024707172244599895
-257.65858560482366	-0.0030601721686082384
-253.36264288405988	-0.0034444577123066977
-249.0667001632961	-0.003284881511957355
-244.77075744253233	-0.0025781869104090915
-240.47481472176855	-0.0017216860799612876
-236.1788720010051	-0.0011615410501633061
-231.88292928024134	-0.0011257178215129948
-227.58698655947757	-0.0015230299938126801
-223.2910438387138	-0.0020962016522107774
-219.02524808441157	-0.002604240167609323
-214.7293053636478	-0.0029233925683080086
-210.42582590126887	-0.0030308622542579433
-206.1298831805051	-0.0030731987972083263
-201.8339404597413	-0.003125305311608012
-197.53799773897754	-0.0031904384546075637
-193.2420550182138	-0.0030601721686082384
-188.94611229745001	-0.0025391070246095215
-184.65016957668655	-0.0016695795655618795
-180.35422685592278	-0.0008130787351143809
-176.06582087677447	-0.0004287931914158938
-171.7698781560107	-0.0007218923349143203
-167.47393543524694	-0.0014057903364126656
-163.20060293932926	-0.0019235988232610413
-158.90466021856548	-0.0018031025087109909
-154.6087174978017	-0.0010280181070142225
-150.31277477703824	1.0855523830122227e-6
-146.01683205627447	0.0007468600397308178
-141.7208893355107	0.0009064362400809933
-137.42494661474691	0.0006263637251816279
-133.12900389398314	0.00038862775323261767
-128.8330611732194	0.0006263637251816279
-124.52958171084046	0.0013884214982793075
-120.23363899007666	0.002257948957327227
-115.93769626931294	0.00260641127237618
-111.64175354854913	0.0020853461283777686
-107.37595779424692	0.0008934096114808499
-103.08001507348345	-0.0002692169910662734
-98.7840723527197	-0.0007349189635144637
-94.48812963195593	-0.0002692169910662734
-90.19218691119215	0.0006393903537817158
-85.89624419042838	0.0011865087549795539
-81.6003014696646	0.000867356354280896
-77.30435874890082	-0.00013569404791610729
-73.00841602813739	-0.001067097992813515
-68.71247330737356	-0.0011257178215129948
-64.41653058660984	0.000010855523850352255
-60.113051124230594	0.0020006730511336296
-55.8171084034671	0.004208688224357255
-51.52116568270338	0.006253894158654571
-47.22522296193961	0.008348464420444521
-42.95942720763736	0.011210529509624237
-38.66348448687364	0.015609511687758324
-34.36754176610981	0.022161041339878916
-30.07159904534609	0.031059081404168836
-25.775656324582258	0.04216594797240017
-21.472176862203355	0.055606287457152626
-17.17623414143958	0.07223173371172051
-12.880291420675803	0.09355822652327137
-8.584348699912027	0.11809922104780657
-4.2884059791485925	0.1462031025822399
0.	0.16546290023833635
4.295942720763492	0.1753327246665529
8.561738475065738	0.17771612115149116
12.857681195829457	0.16366024028389606
17.15362391659329	0.14011556927755292
21.44956663735701	0.11402574060650436
25.74550935812084	0.08916642882533148
30.048988820499687	0.0672176922888287
34.34493154126352	0.04869099022797825
38.64087426202724	0.03379832956340406
42.93681698279107	0.022497741884936168
47.23275970355485	0.014486381537101578
51.52870242431857	0.00926274136453109
55.82464514508206	0.006123428537087056
60.12058786584578	0.004345528327479309
64.41653058660961	0.0032940124417451255
68.6823263409118	0.0024672149223062267
72.97826906167558	0.0015198037910870987
77.28174852405482	0.0003019439461261486
81.57769124481825	-0.001140710057015687
85.87363396558209	-0.0026224764282617996
90.1695766863458	-0.003866508632129312
94.46551940710964	-0.004706724372254473
98.76146212787336	-0.005133346458903343
103.05740484863713	-0.005305949287852801
107.35334756940063	-0.005468782145352319
111.64929029016434	-0.005787934546051116
115.94523301092818	-0.006295973061449689
120.24871247330736	-0.006817038205448378
124.54465519407086	-0.007162243863347434
128.80291420675792	-0.007191553777697701
133.10639366913682	-0.006882171348447902
137.4023363899006	-0.0063513362330002154
141.69827911066437	-0.005735828031651707
145.9942218314282	-0.005117063173153191
150.29016455219192	-0.0045308648861548395
154.58610727295564	-0.0039055867133563904
158.88204999371914	-0.0032119187404090477
163.1779927144829	-0.0024335776815611887
167.4739354352467	-0.001619413394062852
171.76987815601046	-0.0008313023637658568
176.06582087677424	-0.00012460776221756564
180.33161663107643	0.0004518205533305675
184.62755935184026	0.0008654160113793219
188.92350207260375	0.0010770987261291276
193.21944479336747	0.0011585151548789419
197.5153875141312	0.0011943383835291421
201.81133023489502	0.0013180913552282847
206.10727295565874	0.001676323641727484
210.40321567642258	0.0023081151288251722
214.6991583971863	0.0031483326735236294
218.9951011179498	0.004053683361220778
223.2910438387135	0.004871104305868068
227.5945233010928	0.005538719021616095
231.89046602185653	0.006020704279815381
236.18640874262002	0.006421273109263881
240.48235146338374	0.006766478767162937
244.74814721768604	0.007075861196411792
249.04408993844976	0.007277773939711518
253.3400326592136	0.007248464025361251
257.6359753799773	0.006886975081712987
261.93191810074114	0.006190050451614804
266.22786082150486	0.005203283335167008
270.5313402838838	0.004151383075720633
274.82728300464754	0.0032948822452729676
279.12322572541126	0.0028259236156738254
283.4191684461751	0.00273473721547407
287.7151111669389	0.002747763844074186
292.01105388770196	0.0025881876437247042
296.30699660846545	0.0021452822713256825
300.60293932922895	0.0016502703845273636
304.8687350835327	0.0015037208127780255
309.1646778042959	0.0018912630136265207
313.46062052505926	0.0026142409009249357
317.75656324582275	0.003226492445123408
322.0600427082015	0.0033893253026227865
326.355985428967	0.0032004391879231486

==> anc/Kerr180perp.dat <==
% Kerr response at 180 TW/cm^2 as extracted from arXiv:1105.6334.
% This data set relates to the dashed line in Fig. 2(d) in arXiv:1105.6334.
% This data was measured for perpendicular polarization of pump and probe.
% Data was separated into Kerr and plasma response using the procedure
% described in the main document of this submission.
%
% Data format: left column: delay in fs, right column: nonlinear phase in radian
%
%
-339.26642381610344	0.003554098503022657
-334.98213288285876	0.002857173872925556
-330.6907251872662	0.0020983727569776067
-326.3708504422849	0.0011474288691802892
-322.07944274669234	-0.00009335750496680673
-317.7951518134474	-0.0013764804220623705
-313.49662735550737	-0.0022329812525109793
-309.20521965991475	-0.00232416765270968
-304.9209287266698	-0.0016304996797626148
-300.6295210310772	-0.00037668667701540315
-296.33099657313693	0.00112137561198003
-292.0182385905013	0.002378445271876195
-287.726830894911	0.002951616930275347
-283.4354231993184	0.002551048100825931
-279.15113226607343	0.0013232883552797559
-274.85260780813314	-0.0002822436196655842
-270.5612001125406	-0.0017770492515118141
-266.2769091792959	-0.002910365939707865
-261.9570344343126	-0.003659397084206567
-257.66562673872	-0.0040306559993049385
-253.36710228078175	-0.004102302456604506
-249.08281134753682	-0.003900389713305863
-244.7914036519445	-0.0035551840554066405
-240.49999595635188	-0.0031643851974073045
-236.21570502310692	-0.002780099653708845
-231.91718056516663	-0.002376274167110143
-227.59730582018335	-0.0019919886234108786
-223.31301488693867	-0.0017216860799612876
-219.02160719134605	-0.0016988894799121468
-214.73019949575553	-0.001978961994810735
-210.4316750378152	-0.002500027138809424
-206.14738410457028	-0.0031513585688079937
-201.85597640897768	-0.003861309827505488
-197.571685475733	-0.004486588000304048
-193.27316101779275	-0.004929493372703098
-188.95328627280944	-0.005141176087451849
-184.6618785772168	-0.005154202716051964
-180.37758764397392	-0.005128149458851733
-176.0861799483816	-0.005154202716051964
-171.78765549044132	-0.005183512630402232
-167.50336455719636	-0.00496857325850239
-163.21195686160374	-0.004369348342904061
-158.89208211662046	-0.0034053778265074053
-154.6077911833758	-0.00232416765270968
-150.30926672543552	-0.0014839501080123052
-146.0178590298429	-0.0010801246214136306
-141.72645133425235	-0.0010964079071637822
-137.44216040100738	-0.0012820373647133843
-133.15075270541507	-0.0013634537934630597
-128.85934500982245	-0.001242957478913037
-124.53947026483914	-0.0011257178215129948
-120.24806256924654	-0.001295063993312695
-115.95665487365392	-0.0019496520804612727
-111.67236394040899	-0.0029396758540581602
-107.37383948246898	-0.0038482831989053445
-103.08243178687843	-0.004219542114004798
-98.79814085363347	-0.003926442970506067
-94.50673315804084	-0.003310934769157614
-90.18685841305759	-0.002910365939707865
-85.88833395511756	-0.003099252054407753
-81.60404302187266	-0.003672423712805878
-77.31263532628003	-0.004046939285055062
-73.02834439303507	-0.003620317198406192
-68.72981993509683	-0.0022199546239108636
-64.43841223950449	-0.0002268804480995572
-60.11853749452126	0.001831326878914379
-55.8342465612763	0.0036876229969049026
-51.54283886568368	0.005488578336046572
-47.24431440774339	0.007465881255305637
-42.96002347449871	0.009591815126048299
-38.66861577890609	0.011307033650779749
-34.37720808331346	0.011953971211733428
-30.092917150070548	0.011142359526114235
-25.794392692130316	0.009137961008435475
-21.474517947147262	0.007366612001147242
-17.183110251554638	0.008395902478217834
-12.898819318309734	0.015490380388149119
-8.607411622717109	0.02887401631050393
-4.316003927124484	0.04987912337185345
-0.024596231531859303	0.0671126655507184
4.266811464060424	0.07954846275390588
8.586686209041716	0.08850539707505506
12.87097714228662	0.08383432300871177
17.16950160022685	0.07137901170439981
21.460909295819476	0.056664989847939065
25.745200229064153	0.04255256323363628
30.036607924656778	0.03013894538014919
34.33513238259707	0.019669213269060903
38.61942331584203	0.011185653098898074
42.939298060823205	0.004639784425549076
47.2307057564156	-0.00019307932822049123
51.52211345200823	-0.0035571701081119345
55.80640438525313	-0.005735774393611531
60.10492884319342	-0.007005647572314616
64.38921977643838	-0.007604507803383093
68.680627472031	-0.007871176716707201
72.97203516762335	-0.008137959791892746
77.29902667495219	-0.008606794081711194
81.5833176081972	-0.009352525745182388
85.87472530378983	-0.010209014554098311
90.1661329993824	-0.010954778736901427
94.45042393262707	-0.01136837247348238
98.74894839056765	-0.011492125439141437
103.04035608615993	-0.01143676226759091
107.36023083114299	-0.01143676226759091
111.64452176438584	-0.011612621753690544
115.93592945997881	-0.011944800782989484
120.23445391791876	-0.012224873297888988
124.51874485116343	-0.0122672098408394
128.81015254675629	-0.011987137325939867
133.09444348000096	-0.011466072181941178
137.38585117559387	-0.010837537351993526
141.68437563353393	-0.01028716229364468
146.0042503785175	-0.009847513578395833
150.2885413117598	-0.009476254663296518
154.5799490073527	-0.009036605948048476
158.87135670294504	-0.008476460918249551
163.1627643985379	-0.00783164280255172
167.45417209413017	-0.007206364629753131
171.74557978972257	-0.006698326114354725
176.02987072296781	-0.00629450062775605
180.34974546795075	-0.005880905169707296
184.64826992589138	-0.00532076013990837
188.9325608591343	-0.00450333919526108
193.22396855472658	-0.0034807488501638895
197.51537625031887	-0.0024060519906673183
201.8139007082595	-0.0014355681599696746
206.09819164150412	-0.0005627840437718579
210.41806638648774	0.0002904601295257714
214.70947408208002	0.0013065371603228904
218.99376501532475	0.002589660077419287
223.29228947326288	0.00406818242351456
227.58369716885585	0.005553218083910821
231.86798810210047	0.006807031086656923
236.15939579769343	0.007741691688704255
240.45080349328572	0.008451642947402666
244.742211188878	0.00914531092034987
249.06208593386162	0.0099301652934978
253.3534936294539	0.010786666123945465
257.6377845626992	0.01151941398269396
261.9291922582892	0.011893929554942367
266.22771671622985	0.011832053069092852
270.519124411822	0.011480334096893724
274.8034153450673	0.011096048553194321
279.0948230406597	0.010933215695694803
283.41469778564266	0.01106673863884497
287.7061054812355	0.011333784525144386
291.9975131768278	0.011467307468293608
296.28892087242076	0.011284934667893931
300.5732118056637	0.010799692752545581
304.87173626360374	0.010213494465547368
309.163143959196	0.009825952264697901
313.48301870417964	0.00985200552189816
317.76730963742426	0.01030793752289716
322.0587173330171	0.011037428724494702
326.35724179095706	0.011871132954892144

==> anc/Plasma120.dat <==
% Plasma response at 120 TW/cm^2 as extracted from arXiv:1105.6334.
% This data set relates to the dotted line in Fig. 2(c) in arXiv:1105.6334.
% This data was measured for parallel polarization of pump and probe.
% Summation of this data set and the data in Kerr120para.dat yields the original data.
% Data was separated into Kerr and plasma response using the procedure
% described in the main document of this submission.
%
% Data format: left column: delay in fs, right column: nonlinear phase in radian
%
%
-339.26642381610344	0.
-334.97048109534	0.
-330.67453837457623	0.
-326.37859565381245	0.
-322.0826529330487	0.
-317.7867102122849	0.
-313.4907674915211	0.
-309.19482477075735	0.
-304.89888204999386	0.
-300.59540258761467	0.
-296.2994598668509	0.
-292.0035171460871	0.
-287.7075744253236	0.
-283.44177867102144	0.
-279.14583595025766	0.
-274.8498932294939	0.
-270.5539505087301	0.
-266.25800778796633	0.
-261.96206506720256	0.
-257.65858560482366	0.
-253.36264288405988	0.
-249.0667001632961	0.
-244.77075744253233	0.
-240.47481472176855	0.
-236.1788720010051	0.
-231.88292928024134	0.
-227.58698655947757	0.
-223.2910438387138	0.
-219.02524808441157	0.
-214.7293053636478	0.
-210.42582590126887	0.
-206.1298831805051	0.
-201.8339404597413	0.
-197.53799773897754	0.
-193.2420550182138	0.
-188.94611229745001	0.
-184.65016957668655	0.
-180.35422685592278	0.
-176.06582087677447	0.
-171.7698781560107	0.
-167.47393543524694	0.
-163.20060293932926	0.
-158.90466021856548	0.
-154.6087174978017	0.
-150.31277477703824	0.
-146.01683205627447	0.
-141.7208893355107	0.
-137.42494661474691	0.
-133.12900389398314	0.
-128.8330611732194	0.
-124.52958171084046	0.
-120.23363899007666	0.
-115.93769626931294	0.
-111.64175354854913	0.
-107.37595779424692	0.
-103.08001507348345	0.
-98.7840723527197	0.
-94.48812963195593	0.
-90.19218691119215	0.
-85.89624419042838	0.
-81.6003014696646	0.
-77.30435874890082	0.
-73.00841602813739	0.
-68.71247330737356	0.
-64.41653058660984	-1.3556570717433287e-15
-60.113051124230594	-3.8770730279111805e-13
-55.8171084034671	-9.352014443878798e-11
-51.52116568270338	-6.5049620038521955e-9
-47.22522296193961	-3.334275851471409e-8
-42.95942720763736	-1.966922610174632e-7
-38.66348448687364	-6.169078075593745e-7
-34.36754176610981	-1.7217097282839584e-6
-30.07159904534609	-7.40140220581476e-6
-25.775656324582258	-0.000028211584644401984
-21.472176862203355	-0.00027310469214430425
-17.17623414143958	-0.0011561415713867613
-12.880291420675803	-0.00452906196336153
-8.584348699912027	-0.010313593471376318
-4.2884059791485925	-0.020623100875411058
0.	-0.03335364079414455
4.295942720763492	-0.04553978333471521
8.561738475065738	-0.05366392447273427
12.857681195829457	-0.056629453967509
17.15362391659329	-0.057771631690837724
21.44956663735701	-0.05800417176640687
25.74550935812084	-0.058026354228583696
30.048988820499687	-0.058027215682552785
34.34493154126352	-0.05802724194642972
38.64087426202724	-0.058027252451970365
42.93681698279107	-0.05802725770473879
47.23275970355485	-0.058027262957507195
51.52870242431857	-0.0580272682102784
55.82464514508206	-0.05802728922135278
60.12058786584578	-0.05802733124350014
64.41653058660961	-0.05802736801287923
68.6823263409118	-0.058027399529498674
72.97826906167558	-0.0580274415516458
77.28174852405482	-0.05802746781548632
81.57769124481825	-0.05802747832102674
85.87363396558209	-0.05802747832102674
90.1695766863458	-0.05802748357379511
94.46551940710964	-0.058027483573795495
98.76146212787336	-0.058027483573795495
103.05740484863713	-0.058027483573795495
107.35334756940063	-0.058027483573795495
111.64929029016434	-0.058027483573795495
115.94523301092818	-0.058027483573795495
120.24871247330736	-0.058027483573795495
124.54465519407086	-0.058027483573795495
128.80291420675792	-0.058027483573795495
133.10639366913682	-0.058027483573795495
137.4023363899006	-0.058027483573795495
141.69827911066437	-0.058027483573795495
145.9942218314282	-0.058027483573795495
150.29016455219192	-0.058027483573795495
154.58610727295564	-0.058027483573795495
158.88204999371914	-0.058027483573795495
163.1779927144829	-0.058027483573795495
167.4739354352467	-0.058027483573795495
171.76987815601046	-0.058027483573795495
176.06582087677424	-0.058027483573795495
180.33161663107643	-0.058027483573795495
184.62755935184026	-0.058027483573795495
188.92350207260375	-0.058027483573795495
193.21944479336747	-0.058027483573795495
197.5153875141312	-0.058027483573795495
201.81133023489502	-0.058027483573795495
206.10727295565874	-0.058027483573795495
210.40321567642258	-0.058027483573795495
214.6991583971863	-0.058027483573795495
218.9951011179498	-0.058027483573795495
223.2910438387135	-0.058027483573795495
227.5945233010928	-0.058027483573795495
231.89046602185653	-0.058027483573795495
236.18640874262002	-0.058027483573795495
240.48235146338374	-0.058027483573795495
244.74814721768604	-0.058027483573795495
249.04408993844976	-0.058027483573795495
253.3400326592136	-0.058027483573795495
257.6359753799773	-0.058027483573795495
261.93191810074114	-0.058027483573795495
266.22786082150486	-0.058027483573795495
270.5313402838838	-0.058027483573795495
274.82728300464754	-0.058027483573795495
279.12322572541126	-0.058027483573795495
283.4191684461751	-0.058027483573795495
287.7151111669389	-0.058027483573795495
292.01105388770196	-0.058027483573795495
296.30699660846545	-0.058027483573795495
300.60293932922895	-0.058027483573795495
304.8687350835327	-0.058027483573795495
309.1646778042959	-0.058027483573795495
313.46062052505926	-0.058027483573795495
317.75656324582275	-0.058027483573795495
322.0600427082015	-0.058027483573795495
326.355985428967	-0.058027483573795495

==> anc/Plasma180.dat <==
% Plasma response at 180 TW/cm^2 as extracted from arXiv:1105.6334.
% This data set relates to the dashed line in Fig. 2(c) in arXiv:1105.6334.
% This data was measured for parallel polarization of pump and probe.
% Summation of this data set and the data in Kerr180para.dat yields the original data.
% Data was separated into Kerr and plasma response using the procedure
% described in the main document of this submission.
%
% Data format: left column: delay in fs, right column: nonlinear phase in radian
%
%
-339.26642381610344	0.
-334.97048109534	0.
-330.67453837457623	0.
-326.37859565381245	0.
-322.0826529330487	0.
-317.7867102122849	0.
-313.4907674915211	0.
-309.19482477075735	0.
-304.89888204999386	0.
-300.59540258761467	0.
-296.2994598668509	0.
-292.0035171460871	0.
-287.7075744253236	0.
-283.44177867102144	0.
-279.14583595025766	0.
-274.8498932294939	0.
-270.5539505087301	0.
-266.25800778796633	0.
-261.96206506720256	0.
-257.65858560482366	0.
-253.36264288405988	0.
-249.0667001632961	0.
-244.77075744253233	0.
-240.47481472176855	0.
-236.1788720010051	0.
-231.88292928024134	0.
-227.58698655947757	0.
-223.2910438387138	0.
-219.02524808441157	0.
-214.7293053636478	0.
-210.42582590126887	0.
-206.1298831805051	0.
-201.8339404597413	0.
-197.53799773897754	0.
-193.2420550182138	0.
-188.94611229745001	0.
-184.65016957668655	0.
-180.35422685592278	0.
-176.06582087677447	0.
-171.7698781560107	0.
-167.47393543524694	0.
-163.20060293932926	0.
-158.90466021856548	0.
-154.6087174978017	0.
-150.31277477703824	0.
-146.01683205627447	0.
-141.7208893355107	0.
-137.42494661474691	0.
-133.12900389398314	0.
-128.8330611732194	0.
-124.52958171084046	0.
-120.23363899007666	0.
-115.93769626931294	0.
-111.64175354854913	0.
-107.37595779424692	0.
-103.08001507348345	0.
-98.7840723527197	0.
-94.48812963195593	0.
-90.19218691119215	0.
-85.89624419042838	0.
-81.6003014696646	0.
-77.30435874890082	0.
-73.00841602813739	0.
-68.71247330737356	0.
-64.41653058660984	-1.72324259340827e-14
-60.113051124230594	-8.65584973130745e-12
-55.8171084034671	-1.634185743678539e-9
-51.52116568270338	-2.687828867709457e-8
-47.22522296193961	-5.66592634845575e-7
-42.95942720763736	-3.286704122288007e-6
-38.66348448687364	-9.038386919077255e-6
-34.36754176610981	-0.0000146871675581135
-30.07159904534609	-0.00004484981242378947
-25.775656324582258	-0.00017352512803617528
-21.472176862203355	-0.0013395238144728876
-17.17623414143958	-0.005889285356874967
-12.880291420675803	-0.017628179518853235
-8.584348699912027	-0.037691270462151434
-4.2884059791485925	-0.06856331057407648
0.	-0.09864172328244256
4.295942720763492	-0.12672928780770695
8.561738475065738	-0.1529253613733779
12.857681195829457	-0.16595835467940656
17.15362391659329	-0.17049909493458332
21.44956663735701	-0.17158932683735828
25.74550935812084	-0.17172160202521378
30.048988820499687	-0.17172924799394904
34.34493154126352	-0.171729668459396
38.64087426202724	-0.17172970094172973
42.93681698279107	-0.1717297135737298
47.23275970355485	-0.17172972981487272
51.52870242431857	-0.17172976771088694
55.82464514508206	-0.17172987237603485
60.12058786584578	-0.1717301069703221
64.41653058660961	-0.1717304913440343
68.6823263409118	-0.17173088474069276
72.97826906167558	-0.17173116084012105
77.28174852405482	-0.17173129076925697
81.57769124481825	-0.17173133588356101
85.87363396558209	-0.17173134851556113
90.1695766863458	-0.17173135934298978
94.46551940710964	-0.17173136114756213
98.76146212787336	-0.17173136114756213
103.05740484863713	-0.17173136114756213
107.35334756940063	-0.17173136114756213
111.64929029016434	-0.17173136114756213
115.94523301092818	-0.17173136114756213
120.24871247330736	-0.17173136114756213
124.54465519407086	-0.17173136114756213
128.80291420675792	-0.17173136114756213
133.10639366913682	-0.17173136114756213
137.4023363899006	-0.17173136114756213
141.69827911066437	-0.17173136114756213
145.9942218314282	-0.17173136114756213
150.29016455219192	-0.17173136114756213
154.58610727295564	-0.17173136114756213
158.88204999371914	-0.17173136114756213
163.1779927144829	-0.17173136114756213
167.4739354352467	-0.17173136114756213
171.76987815601046	-0.17173136114756213
176.06582087677424	-0.17173136114756213
180.33161663107643	-0.17173136114756213
184.62755935184026	-0.17173136114756213
188.92350207260375	-0.17173136114756213
193.21944479336747	-0.17173136114756213
197.5153875141312	-0.17173136114756213
201.81133023489502	-0.17173136114756213
206.10727295565874	-0.17173136114756213
210.40321567642258	-0.17173136114756213
214.6991583971863	-0.17173136114756213
218.9951011179498	-0.17173136114756213
223.2910438387135	-0.17173136114756213
227.5945233010928	-0.17173136114756213
231.89046602185653	-0.17173136114756213
236.18640874262002	-0.17173136114756213
240.48235146338374	-0.17173136114756213
244.74814721768604	-0.17173136114756213
249.04408993844976	-0.17173136114756213
253.3400326592136	-0.17173136114756213
257.6359753799773	-0.17173136114756213
261.93191810074114	-0.17173136114756213
266.22786082150486	-0.17173136114756213
270.5313402838838	-0.17173136114756213
274.82728300464754	-0.17173136114756213
279.12322572541126	-0.17173136114756213
283.4191684461751	-0.17173136114756213
287.7151111669389	-0.17173136114756213
292.01105388770196	-0.17173136114756213
296.30699660846545	-0.17173136114756213
300.60293932922895	-0.17173136114756213
304.8687350835327	-0.17173136114756213
309.1646778042959	-0.17173136114756213
313.46062052505926	-0.17173136114756213
317.75656324582275	-0.17173136114756213
322.0600427082015	-0.17173136114756213
326.355985428967	-0.17173136114756213
